Reflection of optimal supports for k-wise independent bits

For even k, we derive a reflection identity for the basic count distributions in the problem of maximizing the probability that all n k-wise independent Bernoulli variables equal one. After separating the distinguished node n, the other support nodes reflect by s -> n-1-s while the Bernoulli parameter changes from p to 1-p. Corresponding basic weights differ by an explicit positive factor. Thus interior feasibility sets, and local changes of optimal support with their multiplicities, are reflected. This gives a proof of the exceptional-point reflection in Conjecture 5.11 of Berend, Ernst, Kontorovich and Kumar. The argument uses Lagrange interpolation and an elementary binomial reweighting identity; it does not require a conjectured ordering or connectedness of the feasibility sets.

==> anc/README.txt <==
Exact supplementary verification for Reflection of optimal supports for k-wise independent bits.

Run with Python 3 (standard library only):
  python3 verify_reflection.py

The program writes reflection-verification.json and reflection-certificate.json in its own directory. All algebra uses fractions.Fraction; these are finite checks accompanying the general proof, not independent expert review or formal proof-assistant verification.

Compared with the September 5 checker, this version also verifies the immediate one-sided signs at the two example transitions by exact Taylor coefficients.


==> anc/reflection-certificate.json <==
{
  "n": 11,
  "k": 4,
  "basis": [
    1,
    2,
    4,
    5,
    11
  ],
  "reflected_basis": [
    5,
    6,
    8,
    9,
    11
  ],
  "convention": "coefficients in increasing powers of p",
  "weights": {
    "1": [
      "11/3",
      "-88/3",
      "275/3",
      "-132",
      "66"
    ],
    "2": [
      "-110/27",
      "1210/27",
      "-4565/27",
      "275",
      "-440/3"
    ],
    "4": [
      "55/21",
      "-605/21",
      "3025/21",
      "-2145/7",
      "1320/7"
    ],
    "5": [
      "-11/9",
      "121/9",
      "-605/9",
      "165",
      "-110"
    ],
    "11": [
      "2/189",
      "-22/189",
      "110/189",
      "-11/7",
      "44/21"
    ]
  },
  "reflected_weights": {
    "5": [
      "66",
      "-2684/9",
      "4565/9",
      "-385",
      "110"
    ],
    "6": [
      "-132",
      "1892/3",
      "-3377/3",
      "891",
      "-264"
    ],
    "8": [
      "165",
      "-7535/9",
      "14465/9",
      "-1375",
      "440"
    ],
    "9": [
      "-110",
      "1705/3",
      "-3355/3",
      "990",
      "-330"
    ],
    "11": [
      "12",
      "-572/9",
      "1166/9",
      "-121",
      "44"
    ]
  }
}


==> anc/reflection-verification.json <==
{
  "status": "PASS",
  "basis_cases": 1390,
  "exact_reflection_polynomial_identities": 8510,
  "exact_moment_polynomial_identities": 9900,
  "exhaustive_range": "3 <= n <= 14; even 2 <= k <= min(8,n-1); every dual-feasible basis",
  "larger_cases": "60 reproducible cases with 20 <= n <= 150, even 2 <= k <= 16",
  "floats_used_in_algebra": false,
  "endpoint_degeneracy_check": "PASS",
  "exact_one_sided_support_checks": 4,
  "mirrored_exceptional_points": [
    {
      "n": 11,
      "k": 4,
      "p": "1/3",
      "basis_left": [
        1,
        2,
        4,
        5,
        11
      ],
      "basis_right": [
        2,
        3,
        5,
        6,
        11
      ],
      "leaving": [
        1,
        4
      ],
      "entering": [
        3,
        6
      ],
      "boundary_weights": {
        "1": "0",
        "2": "110/243",
        "4": "0",
        "5": "44/81",
        "11": "1/243"
      }
    },
    {
      "n": 11,
      "k": 4,
      "p": "2/3",
      "basis_left": [
        4,
        5,
        7,
        8,
        11
      ],
      "basis_right": [
        5,
        6,
        8,
        9,
        11
      ],
      "leaving": [
        4,
        7
      ],
      "entering": [
        6,
        9
      ],
      "boundary_weights": {
        "4": "0",
        "5": "22/81",
        "7": "0",
        "8": "55/81",
        "11": "4/81"
      }
    }
  ],
  "elapsed_seconds": 2.409185833996162,
  "limitations": "Finite symbolic checks supplement the written general proof; no external peer review or certification of priority."
}


==> anc/verify_reflection.py <==
"""Exact checks for the proposed reflection theorem (standard library only).

Run: python3 verify_reflection.py
The checks supplement the all-n algebraic proof in the accompanying reflection-note.tex manuscript.
They do not constitute external peer review or certify historical priority.
"""
from fractions import Fraction as F
from itertools import combinations
from math import comb, prod
from pathlib import Path
from functools import lru_cache
import json, random, time

OUT=Path(__file__).resolve().parent

def trim(a):
    a=list(a)
    while len(a)>1 and a[-1]==0: a.pop()
    return tuple(a)

def add(a,b):
    return trim([(a[i] if i<len(a) else 0)+(b[i] if i<len(b) else 0)
                 for i in range(max(len(a),len(b)))])

def scale(a,c): return trim([x*c for x in a])

def mul(a,b):
    out=[F(0)]*(len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b): out[i+j]+=x*y
    return trim(out)

def reflect_poly(a):
    out=[F(0)]*len(a)
    for j,c in enumerate(a):
        for r in range(j+1): out[r]+=c*comb(j,r)*(-1)**r
    return trim(out)

def value(a,p):
    answer=F(0)
    for c in reversed(a): answer=answer*p+c
    return answer

@lru_cache(None)
def weights(n,I):
    """Lagrange interpolation followed by binomial expectation.

    E[f(Bin(n,p))] = sum_r C(n,r) Delta^r f(0) p^r.
    Every coefficient is a rational number; no float arithmetic is used.
    """
    k=len(I)-1
    out={}
    for s in I:
        others=[j for j in I if j!=s]
        den=prod(s-j for j in others)
        vals=[F(prod(t-j for j in others),den) for t in range(k+1)]
        coeff=[]
        for r in range(k+1):
            coeff.append(comb(n,r)*vals[0])
            vals=[b-a for a,b in zip(vals,vals[1:])]
        out[s]=trim(coeff)
    return out

def reflect_basis(n,I):
    return tuple(sorted(n-1-s for s in I if s!=n))+(n,)

def bases(n,k):
    for starts in combinations(range(n-1),k//2):
        if all(b-a>=2 for a,b in zip(starts,starts[1:])):
            yield tuple(x for a in starts for x in (a,a+1))+(n,)

def verify(n,I):
    k=len(I)-1
    w=weights(n,I); J=reflect_basis(n,I); z=weights(n,J)
    assert reflect_basis(n,J)==I
    # Verify all binomial moment constraints as polynomial identities.
    for r in range(k+1):
        total=(F(0),)
        for s in I: total=add(total,scale(w[s],comb(s,r) if s>=r else 0))
        expected=trim([F(0)]*r+[F(comb(n,r))])
        assert total==expected,(n,I,r,'moments')
    # Verify the proposed identity coefficient by coefficient for ALL p.
    for s in I[:-1]:
        star=n-1-s
        lhs=scale(mul((F(1),F(-1)),reflect_poly(z[star])),s+1)
        rhs=scale(mul((F(0),F(1)),w[s]),n-s)
        assert lhs==rhs,(n,I,s,'reflection')
    # Independently verify endpoint dual-polynomial nonnegativity at every
    # integer in the entire support, rather than sampling p.
    denominator=prod(n-s for s in I[:-1])
    for t in range(n+1):
        q=F(prod(t-s for s in I[:-1]),denominator)
        assert q>=0
    return k

def at(n,k,p):
    found=[]
    for I in bases(n,k):
        ws={s:value(poly,p) for s,poly in weights(n,I).items()}
        if all(v>=0 for v in ws.values()): found.append((I,ws))
    return found

def main():
    started=time.monotonic(); case_count=identity_count=moment_count=0
    for n in range(3,15):
        for k in range(2,min(8,n-1)+1,2):
            for I in bases(n,k):
                verify(n,I)
                case_count+=1;identity_count+=k;moment_count+=k+1
    rng=random.Random(20260905)
    for _ in range(60):
        n=rng.randint(20,150)
        k=2*rng.randint(1,8)
        # Choose separated pair starts by compressing a non-adjacent selection.
        compressed=sorted(rng.sample(range(n-k//2),k//2))
        starts=[v+i for i,v in enumerate(compressed)]
        I=tuple(x for a in starts for x in (a,a+1))+(n,)
        verify(n,I)
        case_count+=1;identity_count+=k;moment_count+=k+1

    # Determine each immediate one-sided sign from the first nonzero Taylor
    # coefficient at the boundary, rather than a floating-point sample.
    def one_sided_sign(poly, d, side):
        for r in range(len(poly)):
            coefficient = sum((poly[j]*comb(j,r)*d**(j-r)
                               for j in range(r,len(poly))), F(0))
            if coefficient:
                signed = coefficient * side**r
                return 1 if signed > 0 else -1
        raise AssertionError('Identically zero basic weight')

    side_checks=0
    examples=[]
    for d in [F(1,3),F(2,3)]:
        left=at(11,4,d-F(1,10000));right=at(11,4,d+F(1,10000))
        assert len(left)==len(right)==1
        L,R=left[0][0],right[0][0]
        for I, side in [(L,-1),(R,1)]:
            assert all(one_sided_sign(poly,d,side)>0
                       for poly in weights(11,I).values())
            side_checks+=1
        wl={s:value(poly,d) for s,poly in weights(11,L).items()}
        wr={s:value(poly,d) for s,poly in weights(11,R).items()}
        assert {s:v for s,v in wl.items() if v}!={}
        assert {s:v for s,v in wl.items() if v}=={s:v for s,v in wr.items() if v}
        leaving=sorted(set(L)-set(R));entering=sorted(set(R)-set(L))
        assert len(leaving)==len(entering)==2
        examples.append(dict(n=11,k=4,p=str(d),basis_left=L,basis_right=R,
                             leaving=leaving,entering=entering,
                             boundary_weights={str(s):str(v) for s,v in wl.items()}))
    assert reflect_basis(11,tuple(examples[0]['basis_left']))==tuple(examples[1]['basis_right'])
    assert reflect_basis(11,tuple(examples[0]['basis_right']))==tuple(examples[1]['basis_left'])

    # Save a fully explicit polynomial certificate for a nontrivial basis.
    I=(1,2,4,5,11); star=reflect_basis(11,I)
    certificate=dict(n=11,k=4,basis=I,reflected_basis=star,
        convention='coefficients in increasing powers of p',
        weights={str(s):list(map(str,a)) for s,a in weights(11,I).items()},
        reflected_weights={str(s):list(map(str,a)) for s,a in weights(11,star).items()})
    # Known endpoint degeneracy: reflection identity is used only on 0<p<1.
    assert all(value(a,F(1))>=0 for a in weights(11,I).values())
    assert any(value(a,F(0))<0 for a in weights(11,star).values())
    result=dict(status='PASS',basis_cases=case_count,
        exact_reflection_polynomial_identities=identity_count,
        exact_moment_polynomial_identities=moment_count,
        exhaustive_range='3 <= n <= 14; even 2 <= k <= min(8,n-1); every dual-feasible basis',
        larger_cases='60 reproducible cases with 20 <= n <= 150, even 2 <= k <= 16',
        floats_used_in_algebra=False,endpoint_degeneracy_check='PASS',
        exact_one_sided_support_checks=side_checks,
        mirrored_exceptional_points=examples,elapsed_seconds=time.monotonic()-started,
        limitations='Finite symbolic checks supplement the written general proof; no external peer review or certification of priority.')
    (OUT/'reflection-verification.json').write_text(json.dumps(result,indent=2)+'\n')
    (OUT/'reflection-certificate.json').write_text(json.dumps(certificate,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__': main()

